Uncertainty-guided Source-free Domain Adaptation

Source-free domain adaptation (SFDA) aims to adapt a classifier to an unlabelled target data set by only using a pre-trained source model. However, the absence of the source data and the domain shift makes the predictions on the target data unreliable. We propose quantifying the uncertainty in the source model predictions and utilizing it to guide the target adaptation. For this, we construct a probabilistic source model by incorporating priors on the network parameters inducing a distribution over the model predictions. Uncertainties are estimated by employing a Laplace approximation and incorporated to identify target data points that do not lie in the source manifold and to down-weight them when maximizing the mutual information on the target data. Unlike recent works, our probabilistic treatment is computationally lightweight, decouples source training and target adaptation, and requires no specialized source training or changes of the model architecture. We show the advantages of uncertainty-guided SFDA over traditional SFDA in the closed-set and open-set settings and provide empirical evidence that our approach is more robust to strong domain shifts even without tuning.

==> figs/laplace-figure.py <==
import matplotlib.pyplot as plt
import numpy as np
import math
import scipy.stats as stats
from scipy.interpolate import splrep, splder, sproot, splev
import tikzplotlib

# Spline data points
x = np.linspace(0.05,1,11)
x_n = np.linspace(0.05,1,61)
y = [.8,1.1,1.7,1.8,1.1,1.7,2.3,2,1.5,1.7,1.5]

# Construct spline and derivative
spl = splrep(x, y, k=4, s=0)
dspl = splder(spl)
ddspl = splder(dspl)

# Evaluate spline
f_n = splev(x_n, spl) - .5
#df_n = splev(x_n, dspl)
#ddf_n = splev(x_n, ddspl)

# Plot curve
fig = plt.figure()
ax = fig.add_subplot()
ax.plot(x_n, f_n, linestyle='solid',color='green', label='True Posterior')
ax.fill_between(x_n, f_n, color=(0.9,0.9,0.9))

# Find highest point and set mu to that
i = np.argmax(f_n)
mu = x_n[i]

# Gaussian approximation
H = splev(mu, ddspl)
sigma = math.sqrt(-1/H)
z =  stats.norm.pdf(x_n, mu, sigma)
z = z/np.max(z) * f_n[i]
ax.fill_between(x_n, z, color=(0.8,0.8,0.9))
ax.plot(x_n, z, linestyle='dashed', label='Laplace approx.')
ax.plot([mu, mu],[0,f_n[i]],'blue',linestyle='dotted')

ax.set_ylabel(r'$p(\theta \mid X)$')
ax.text(.25,.25,r'\large True posterior',horizontalalignment='center',)
ax.text(mu,.75,r'\large Laplace approx.',horizontalalignment='center',backgroundcolor=[.8,.8,.9])
ax.text(mu,.6,r'\large $\mathrm{N}(\theta_{\mathrm{MAP}},\sigma^2)$',horizontalalignment='center',backgroundcolor=[.8,.8,.9])

ax.axes.xaxis.set_ticks([mu])
ax.axes.yaxis.set_ticks([])
ax.axes.set_xticklabels([r'$\theta_{\mathrm{MAP}}$'])

ax.set_ylim([-.1,f_n[i]+.1])
ax.set_xlim([x_n[0],x_n[-1]])
#ax.legend(loc='upper right')

if True:
    tikzplotlib.save('laplace.tex',
                 axis_width='\\figurewidth',
                 axis_height='\\figureheight')
